PDRF: A General Dispersion Relation Solver for Magnetized Multi-Fluid Plasma

A general dispersion-relation solver that numerically evaluates the full propagation properties of all the waves in fluid plasmas is presented. The effects of anisotropic pressure, external magnetic fields and beams, relativistic dynamics, as well as local plasma inhomogeneity are included. [Computer Physics Communications, (2013); doi: 10.1016/j.cpc.2013.10.012; code: http://cpc.cs.qub.ac.uk/summaries/AERF\_v1\_0.html]

==> pdrf_code/pdrf.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-05-03 22:02
% pdrf.m (Plasma Dispersion Relation - Fluid version), general dispersion
% relation solver for multi-fluid plasma, ver 1.0. Full-matrix method.
%
% B0=(0,0,B0), k=(kx,0,kz), vj0=(vj0x,vj0y,vj0z),
% dln(nj0)=(epsnjx,epsnjy,0)
%
% Ref: 
%   [Xie2013] H. S. Xie, PDRF: A General Dispersion Relation Solver for 
%             Magnetized Multi-Fluid Plasma.
% test run:
%   close all; clear; clc; [M,A,w1,w2]=pdrf;
%
% Note: 
%   Although this solver has been verified under some basic benchmarks,
%   you'd better verify it before use it for more complicated problems.
%   See [Xie2013] for details.

function [M,A,w1,w2]=pdrf  % some test runs

%     close all; clear; clc;

    global s qs ms ns0 vs0x vs0y vs0z csz2 csp2 epsnx epsny rhos0 Q0 ...
        J0x J0y J0z nu B0 c2 mu0 epsilon0 gammaTs Psz Psp ...
        betasz betasp Deltas vA;
    
    initial; % call initial

    rel=0;  % rel=1, relativistic; else non-relativistic.

    method=2; % 1: single k; 2: w(k); 3: w(theta); 4: w(kx,kz);

    % Here are some default test runs with output data or figures.
    % Modify here for your new cases.
    if (method>=2)
        h=figure('unit','normalized','Position',[0.01 0.57 0.9 0.35]);
        set(gcf,'DefaultAxesFontSize',15);
    end
    
    if(method==2)
        
        kmin=0.0; kmax=10.0; dk=0.1;  theta=pi/4;
        kk=kmin:dk:kmax;
        nk=length(kk);
        ww=zeros(nk,4*s+6); ww1=ww; ww2=ww;
        for ik=1:nk
            kx=kk(ik)*sin(theta);
            kz=kk(ik)*cos(theta);
            [M,A,w1,w2]=pdrfsolver(kx,kz,rel);
            ww1(ik,:)=w1;
            ww2(ik,:)=w2;
        end     
        ns=2*s+1;
%         ns=4*s+6;
        for is=1:ns
            clr=colormap(lines);            
            clr=clr(floor(is/ns*length(clr)),:);
            subplot(121); 
            plot(kk,real(ww1(:,is)),'Color',clr,'LineWidth',2); 
            hold on; xlabel('kc'); ylabel('\omega_r/\omega_{ce}'); 
            title(['(a) \omega_r-k, \theta=',...
                num2str(theta*180/pi),'^{\circ}']);
            subplot(122); 
            plot(kk,imag(ww2(:,is)),'.','Color',clr,'LineWidth',2); 
            hold on; xlabel('kc'); ylabel('\omega_i/\omega_{ce}');
            title(['(b) \omega_i-k, m_i/m_e=',num2str(ms(2)/ms(1))]);
        end
        
    elseif(method==3)
        
        k=2.0; dthe=pi/100;
        tt=0:dthe:pi/2;
        nt=length(tt);
        ww=zeros(nt,4*s+6); ww1=ww; ww2=ww;
        for it=1:nt
            kx=k*sin(tt(it));
            kz=k*cos(tt(it));
            [M,A,w1,w2]=pdrfsolver(kx,kz,rel);
            ww1(it,:)=w1;
            ww2(it,:)=w2;
        end
        ns=2*s+1;
        for is=1:ns
            clr=colormap(lines);
            clr=clr(floor(is/ns*length(clr)),:);
            subplot(121); 
            plot(tt,real(ww1(:,is)),'Color',clr,'LineWidth',2); 
            hold on; xlabel('\theta'); ylabel('\omega_r/\omega_{ce}');
            title(['(c) \omega_r-\theta, kc=',num2str(k)]); 
            xlim([min(tt),max(tt)]);
            subplot(122); 
            plot(tt,imag(ww2(:,is)),'.','Color',clr,'LineWidth',2); 
            hold on; xlabel('\theta'); ylabel('\omega_i/\omega_{ce}'); 
            xlim([min(tt),max(tt)]);
            title('(d) \omega_i-\theta');
        end
        
    elseif(method==4)
        
        [kkx,kkz]=meshgrid(0.01:0.04:3.0,0.01:0.04:2.0);
        [row,col]=size(kkx);
        ww=zeros(row,col,4*s+6);
        ww1=ww;
        ww2=ww;

        for ir=1:row
            for ic=1:col
                kx=kkx(ir,ic);
                kz=kkz(ir,ic);
                [M,A,w1,w2]=pdrfsolver(kx,kz,rel);
                ww1(ir,ic,:)=w1;
                ww2(ir,ic,:)=w2;
            end
        end
        ns=4*s+6;
        subplot(121);
        for is=1:ns
            surf(kkx,kkz,real(ww1(:,:,is))); hold on;
        end
        xlabel('k_xc'); ylabel('k_zc'); zlabel('\omega_r/\omega_{ce}');

        subplot(122);
        for is=1:ns
            surf(kkx,kkz,imag(ww2(:,:,is))); hold on;
        end
        xlabel('k_xc'); ylabel('k_zc'); zlabel('\omega_i/\omega_{ce}');  
        
    else % single k, note: k can also be complex number
        
        k=0.1; theta=pi/3; 
        kx=k*sin(theta); kz=k*cos(theta);
%         kx=0.2; kz=0.01;
        [M,A,w1,w2]=pdrfsolver(kx,kz,rel);
        w=w1  % output
        
    end
    
%     print('-dpng','pdrf.png');

end

function initial

    global s qs ms ns0 vs0x vs0y vs0z csz2 csp2 epsnx epsny rhos0 Q0 ...
        J0x J0y J0z nu B0 c2 mu0 epsilon0 gammaTs Psz Psp ...
        betasz betasp Deltas vA;
    
    % read input parameters
    par = importdata('pdrf.in', ' ', 1); 
    [s, col]=size(par.data);
    if(col~=10)
        disp('Wrong input data !!!');
    end

    for j=1:s
        qs(j)=par.data(j,1);
        ms(j)=par.data(j,2);
        ns0(j)=par.data(j,3);
        vs0x(j)=par.data(j,4);
        vs0y(j)=par.data(j,5);
        vs0z(j)=par.data(j,6);
        csz2(j)=par.data(j,7)^2;
        csp2(j)=par.data(j,8)^2;
        epsnx(j)=par.data(j,9);
        epsny(j)=par.data(j,10);
    end
    rhos0=ns0.*ms;
    Q0=sum(qs.*ns0);
    J0x=sum(qs.*ns0.*vs0x);
    J0y=sum(qs.*ns0.*vs0y);
    J0z=sum(qs.*ns0.*vs0z);
    if(Q0~=0)
        disp('Non-neutral charged !!!');
    end

    % collision parameters, modify them as you like
    nue=0.0; nuee=0.0; nui=0.0; nuii=0; nuei=0.0;
    nu=zeros(s,s);
    for i=1:s
        if(ms(i)<=1)
            nu(i,i)=nue;
        else
            nu(i,i)=nui;
        end
        for j=(i+1):s
            if(ms(i)<=1 && ms(j)<=1)
                nu(i,j)=nuee;
                nu(j,i)=nuee;
            elseif(ms(i)<=1 && ms(j)>1)
                nu(i,j)=nuei;
                nu(j,i)=nuei;
            else
                nu(i,j)=nuii;
                nu(j,i)=nuii;
            end
        end
    end

    % other initial parameters, normalizations
    B0=1.0; c2=1; epsilon0=1; mu0=1/(c2*epsilon0);
    
    gammaTs=0.*qs+1.0; % adiabatic coefficients, modify here for para/perp
    Psz=csz2.*rhos0./gammaTs;
    Psp=csp2.*rhos0./gammaTs;
    if (B0~=0)
        betasz=2*mu0.*Psz./B0^2;
        betasp=2*mu0.*Psp./B0^2;
        vA=B0./sqrt(rhos0);

        Deltas=-(Psp-Psz)/B0;
    else
        Deltas=0.*qs;
    end
    
end

function [M,A,w1,w2,X1,X2]=pdrfsolver(kx,kz,rel)
% main solver of pdrf, call as
%  (1). [M,A,w1,w2,X1,X2]=pdrfsolver(kx,kz,rel)
%          for both eigenvalues and polarizations
%  (2). [M,A,w1,w2]=pdrfsolver(kx,kz,rel)
%          for just eigenvalues
% (1) requires more run time than (2)

    global s qs ms ns0 vs0x vs0y vs0z csz2 csp2 epsnx epsny rhos0 Q0 ...
        J0x J0y J0z nu B0 c2 mu0 epsilon0 gammaTs Psz Psp ...
        betasz betasp Deltas vA;

    % eigen matrix
    M=zeros(4*s+6,4*s+6);
    A=eye(4*s+6,4*s+6);

    wcs=qs.*B0./ms;
    ind2=4*s;
    for j=1:s
        ind=(j-1)*4;

        % dn~n
        M(1+ind,1+ind)=-1i*(kx*vs0x(j)+kz*vs0z(j));
        % dn~v
        M(1+ind,2+ind)=-1i*kx*ns0(j)-epsnx(j)*ns0(j);
        M(1+ind,3+ind)=-epsny(j)*ns0(j);
        M(1+ind,4+ind)=-1i*kz*ns0(j);

        ajpq=eye(3); % ajpq for A
        if(rel==1)
            vj0=sqrt(vs0x(j)^2+vs0y(j)^2+vs0z(j)^2);
            gammaj0=1/sqrt(1-vj0^2/c2);
            ajpq(1,1)=gammaj0+gammaj0^3*vs0x(j)^2/c2;
            ajpq(1,2)=gammaj0^3*vs0x(j)*vs0y(j)/c2;
            ajpq(1,3)=gammaj0^3*vs0x(j)*vs0z(j)/c2;
            ajpq(2,1)=gammaj0^3*vs0x(j)*vs0y(j)/c2;
            ajpq(2,2)=gammaj0+gammaj0^3*vs0y(j)^2/c2;
            ajpq(2,3)=gammaj0^3*vs0y(j)*vs0z(j)/c2;
            ajpq(3,1)=gammaj0^3*vs0x(j)*vs0z(j)/c2;
            ajpq(3,2)=gammaj0^3*vs0z(j)*vs0y(j)/c2;
            ajpq(3,3)=gammaj0+gammaj0^3*vs0z(j)^2/c2;
        end
        A((2:4)+ind,(2:4)+ind)=ajpq;

        bjpq=-1i*(kx*vs0x(j)+kz*vs0z(j)).*ajpq; % bjpq for M, nu(j,j) below
        M((2:4)+ind,(2:4)+ind)=bjpq;

        % dv ~ n & v
        M(2+ind,1+ind)=-1i*kx*csp2(j)/rhos0(j);
        M(4+ind,1+ind)=-1i*kz*csz2(j)/rhos0(j);
        M(2+ind,3+ind)=M(2+ind,3+ind)+wcs(j);
        M(3+ind,2+ind)=M(3+ind,2+ind)-wcs(j);

        % dv~E
        M(2+ind,1+ind2)=qs(j)/ms(j);
        M(3+ind,2+ind2)=qs(j)/ms(j);
        M(4+ind,3+ind2)=qs(j)/ms(j);    
        % dv~B
        M(2+ind,5+ind2)=-qs(j)/ms(j)*vs0z(j);
        M(2+ind,6+ind2)=qs(j)/ms(j)*vs0y(j);
        M(3+ind,4+ind2)=qs(j)/ms(j)*vs0z(j);
        M(3+ind,6+ind2)=-qs(j)/ms(j)*vs0x(j);
        M(4+ind,4+ind2)=-qs(j)/ms(j)*vs0y(j);
        M(4+ind,5+ind2)=qs(j)/ms(j)*vs0x(j);
        
        M(2+ind,4+ind2)=-1i*kz*Deltas(j)/rhos0(j);
        M(3+ind,5+ind2)=-1i*kz*Deltas(j)/rhos0(j);
%         M(4+ind,4+ind2)=M(4+ind,4+ind2)-...
%             1i*kx*1*Deltas(j)/rhos0(j); % without factor "2" correction
        M(4+ind,4+ind2)=M(4+ind,4+ind2)-...
            1i*kx*2*Deltas(j)/rhos0(j); % with "2" correction, mirror mode

        % dE~n
        M(1+ind2,1+ind)=-qs(j)*vs0x(j)/epsilon0;
        M(2+ind2,1+ind)=-qs(j)*vs0y(j)/epsilon0;
        M(3+ind2,1+ind)=-qs(j)*vs0z(j)/epsilon0;
        
        % dE~v
        M(1+ind2,2+ind)=-qs(j)*ns0(j)/epsilon0;
        M(2+ind2,3+ind)=-qs(j)*ns0(j)/epsilon0;
        M(3+ind2,4+ind)=-qs(j)*ns0(j)/epsilon0;

    end

    % dE~B
    M(1+ind2,5+ind2)=-1i*kz*c2;
    M(2+ind2,4+ind2)=1i*kz*c2;
    M(2+ind2,6+ind2)=-1i*kx*c2;
    M(3+ind2,5+ind2)=1i*kx*c2;

    % dB~E
    M(4+ind2,2+ind2)=1i*kz;
    M(5+ind2,1+ind2)=-1i*kz;
    M(5+ind2,3+ind2)=1i*kx;
    M(6+ind2,2+ind2)=-1i*kx;

    % set collision nu(i,j) terms to M
    for i=1:s
        for j=1:s
            col=(i-1)*4;
            row=(j-1)*4;
            M(2+row,2+col)=M(2+row,2+col)+nu(i,j);
            M(3+row,3+col)=M(3+row,3+col)+nu(i,j);
            M(4+row,4+col)=M(4+row,4+col)+nu(i,j);
        end
    end

    % solution
    d=eig(M,A); % eigenvalue, i.e., dispersion relation solutions
    wtmp=1i*d;
    [wr,inw1]=sort(real(wtmp),'descend');
    [wi,inw2]=sort(imag(wtmp),'descend');
    w1=wtmp(inw1); % sort by real part
    w2=wtmp(inw2); % sort by imag part
    
    if nargout==6 % give also eigenvector, for polarizations
        [V,D]=eig(M,A);
        X1=V(:,inw1); % sort by real part
        X2=V(:,inw2); % sort by imag part        
    end
end

